Four genera of links and Heegaard Floer homology

For links with vanishing pairwise linking numbers, the link components bound pairwise disjoint surfaces in $B^{4}$. In this paper, we describe the set of genera of such surfaces in terms of the $h$-function, which is a link invariant from Heegaard Floer homology. In particular, we use the $h$-function to give lower bounds for the 4-genus of the link. For $L$-space links, the $h$-function is explicitly determined by Alexander polynomials of the link and sublinks. We show some $L$-space links where the lower bounds are sharp, and also describe all possible genera of disjoint surfaces bounded by such links.

==> d-invariant inequality 3/geogebra_javascript.js <==
function ggbOnInit() {}

==> geogebra_javascript.js <==
function ggbOnInit() {}
